Timing Performance of the CMS High Granularity Calorimeter Prototype

This paper describes the experience with the calibration, reconstruction and evaluation of the timing capabilities of the CMS HGCAL prototype in the beam tests in 2018. The calibration procedure includes multiple steps and corrections ranging from tens of nanoseconds to a few hundred picoseconds. The timing performance is studied using signals from positron beam particles with energies between 20 GeV and 300 GeV. The performance is studied as a function of particle energy against an external timing reference as well as standalone by comparing the two different halves of the prototype. The timing resolution is found to be 60 ps for single-channel measurements and better than 20 ps for full showers at the highest energies, setting excellent perspectives for the HGCAL calorimeter performance at the HL-LHC.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

echo $texFiles
if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
    echo $texFiles
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=bibtex
bibFlags=
#bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done


==> plots/Chapter6/dataTiming_simTiming/plotEnergyVSTime.C <==
void plotEnergyVSTime(){

   TCanvas *c1 = new TCanvas("c1", "c1",242,45,988,780);
   c1->Range(-0.125,-0.9326794,1.125,8.394114);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);

   gStyle->SetOptStat(0);
   c1->SetLogy();

   string histname = "totEVStime";


   ///Data
   TFile *fe = TFile::Open("histo_pdgID11_Beam300.root");

   ///MC
   TFile *femc = TFile::Open("histoMC_pdgID11_Beam300.root");

   /////////////////////////////////////////Data
   TH2F * he = (TH2F*)fe->Get(histname.c_str());
   
  
   TProfile *pe = (TProfile*)he->ProfileX("he_pfx");
   pe->SetMarkerColor(9);
   pe->SetLineColor(9);
   pe->SetMarkerStyle(20);

   pe->SetMinimum(0.4666844);
   pe->SetMaximum(7568.704);
   
   pe->GetXaxis()->SetTitle("Time [ns]");
   pe->GetXaxis()->SetRange(41,161);
   pe->GetXaxis()->SetLabelFont(42);
   pe->GetXaxis()->SetLabelSize(0.035);
   pe->GetXaxis()->SetTitleSize(0.035);
   pe->GetXaxis()->SetTitleFont(42);
   pe->GetYaxis()->SetTitle("Energy [MIP] / 50 ps");
   pe->GetYaxis()->SetLabelFont(42);
   pe->GetYaxis()->SetLabelSize(0.035);
   pe->GetYaxis()->SetTitleSize(0.035);
   pe->GetYaxis()->SetTitleFont(42);
   pe->GetZaxis()->SetLabelFont(42);
   pe->GetZaxis()->SetLabelSize(0.035);
   pe->GetZaxis()->SetTitleSize(0.035);
   pe->GetZaxis()->SetTitleFont(42);

  /////////////////////////////////////////MC
  TH2F * hemc = (TH2F*)femc->Get(histname.c_str());

  TProfile *pemc = (TProfile*)hemc->ProfileX("he_pfx_mc");
  pemc->SetMarkerColor(9);
  pemc->SetLineColor(9);
  pemc->SetMarkerStyle(24);
  pemc->SetMinimum(0.4666844);
  pemc->SetMaximum(7568.704);

   
   pemc->GetXaxis()->SetRange(41,161);
   pemc->GetXaxis()->SetLabelFont(42);
   pemc->GetXaxis()->SetLabelSize(0.035);
   pemc->GetXaxis()->SetTitleSize(0.035);
   pemc->GetXaxis()->SetTitleFont(42);
   pemc->GetYaxis()->SetLabelFont(42);
   pemc->GetYaxis()->SetLabelSize(0.035);
   pemc->GetYaxis()->SetTitleSize(0.035);
   pemc->GetYaxis()->SetTitleFont(42);
   pemc->GetZaxis()->SetLabelFont(42);
   pemc->GetZaxis()->SetLabelSize(0.035);
   pemc->GetZaxis()->SetTitleSize(0.035);
   pemc->GetZaxis()->SetTitleFont(42);

   

  pe->GetXaxis()->SetRangeUser(-3,3);
  pemc->GetXaxis()->SetRangeUser(-3,3);

  pe->GetYaxis()->SetTitle("Energy [MIP] / 50 ps");
  pemc->GetXaxis()->SetTitle("Time[ns]");
  pe->Draw("PE");

  pemc->Draw("PEsame");

   TLegend *leg = new TLegend(0.5496957,0.6701987,0.8793103,0.8807947,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);

  leg->AddEntry(pe,"Data","lpf");
  leg->AddEntry(pemc,"Simulation","lpf");


  leg->Draw();

TLatex *   tex = new TLatex(0.1,0.91,"CMS HGCAL");
tex->SetNDC();
 tex->SetTextSize(0.03378378);
   tex->SetLineWidth(2);
   tex->Draw();

         tex = new TLatex(0.65,0.91,"CERN SPS beam test 2018");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.02702703);
   tex->SetLineWidth(2);
   tex->Draw();

   tex = new TLatex(0.15,0.83,"e^{+} (300 GeV)");
   tex->SetNDC();
   tex->SetTextSize(0.0397351);
   tex->SetLineWidth(2);
   tex->Draw();


    TPaveText *pt = new TPaveText(0.3875659,0.94,0.6124341,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
   c1->SaveAs("plot_EnergyVStiming_electrons_300_dataVSsim_2023.pdf");

}


==> plots/Chapter6/dataTiming_simTiming/plot_Time_electrons.C <==
void plot_Time_electrons(){

   TCanvas *c1 = new TCanvas("c1", "c1",242,45,988,780);
   c1->Range(-0.125,-0.9326794,1.125,8.394114);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);

   gStyle->SetOptStat(0);
  

   c1->SetLogy();
   
   string histname = "hitTime";
   
   TFile *fe = TFile::Open("histo_pdgID11_Beam300.root");
   TFile *femc = TFile::Open("histoMC_pdgID11_Beam300.root");

   TH1F * he = (TH1F*)fe->Get(histname.c_str());
   TH1F * hemc = (TH1F*)femc->Get(histname.c_str());


   ////Data
   he->SetTitle("");
   hemc->SetTitle("");
   
   he->SetMarkerColor(9);
   he->SetLineColor(9);
   he->SetMarkerStyle(20);

   he->GetXaxis()->SetLabelFont(42);
   he->GetXaxis()->SetLabelSize(0.035);
   he->GetXaxis()->SetTitleSize(0.035);
   he->GetXaxis()->SetTitleFont(42);
   he->GetYaxis()->SetTitle("A.U.");
   he->GetYaxis()->SetLabelFont(42);
   he->GetYaxis()->SetLabelSize(0.035);
   he->GetYaxis()->SetTitleOffset(1.22);
   he->GetYaxis()->SetTitleFont(42);
   he->GetZaxis()->SetLabelFont(42);
   he->GetZaxis()->SetLabelSize(0.035);
   he->GetZaxis()->SetTitleSize(0.035);
   he->GetZaxis()->SetTitleFont(42);

   he->Scale(1./he->Integral());

   ////MC
   hemc->SetMarkerColor(9);
   hemc->SetLineColor(9);
   hemc->SetMarkerStyle(24);

   hemc->GetXaxis()->SetLabelFont(42);
   hemc->GetXaxis()->SetLabelSize(0.035);
   hemc->GetXaxis()->SetTitleSize(0.035);
   hemc->GetXaxis()->SetTitleFont(42);
   hemc->GetYaxis()->SetLabelFont(42);
   hemc->GetYaxis()->SetLabelSize(0.035);
   hemc->GetYaxis()->SetTitleSize(0.035);
   hemc->GetYaxis()->SetTitleOffset(0);
   hemc->GetYaxis()->SetTitleFont(42);
   hemc->GetZaxis()->SetLabelFont(42);
   hemc->GetZaxis()->SetLabelSize(0.035);
   hemc->GetZaxis()->SetTitleSize(0.035);
   hemc->GetZaxis()->SetTitleFont(42);

   hemc->Scale(1./hemc->Integral());

   he->GetXaxis()->SetTitle("Time [ns]");
   hemc->GetXaxis()->SetTitle("Time [ns]");
  
   he->Draw("PE");
   hemc->Draw("PEsame");
  
  TLegend *leg = new TLegend(0.5709939,0.6821192,0.8793103,0.8807947,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);

  leg->AddEntry(he,"Data","lpf");
  leg->AddEntry(hemc,"Simulation","lpf");

  leg->Draw();

  /*
  TH1F *he_c = (TH1F*)he->Clone();
  he_c->SetMarkerColor(1);
  he_c->SetMarkerStyle(20);

  TH1F *hemc_c = (TH1F*)he->Clone();
  hemc_c->SetMarkerColor(1);
  hemc_c->SetMarkerStyle(24);

  TLegend *leg1 = new TLegend(0.55,0.47,0.88,0.67,NULL,"brNDC");
  leg1->SetBorderSize(0);
  leg1->SetLineColor(1);
  leg1->SetLineStyle(1);
  leg1->SetLineWidth(1);
  leg1->SetFillColor(0);
  leg1->SetFillStyle(1001);

  leg1->AddEntry(he_c,"Data","lpf");
  leg1->AddEntry(hemc_c,"Simulation","lpf");
  */
  
  TLatex *tex = new TLatex(0.65,0.91,"CERN SPS beam test 2018");
  tex->SetNDC();
  tex->SetTextFont(42);
  tex->SetTextSize(0.02702703);
  tex->SetLineWidth(2);
  tex->Draw();

     tex = new TLatex(0.15,0.83,"e^{+} (300 GeV)");
tex->SetNDC();
   tex->SetTextSize(0.0397351);
   tex->SetLineWidth(2);
   tex->Draw();

   
   TPaveText *pt = new TPaveText(0.4220487,0.94,0.5779513,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   /*tex = new TLatex(-1.551306,0.33,"300 GeV, e^{+}");
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   */
   tex = new TLatex(-4.994954,0.33,"CMS HGCAL");
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
   c1->SaveAs("plot_Time_electrons300_2023.pdf");


}


==> plots/run_rootplots.sh <==
#!/usr/bin/env bash
#use Python >=3.6
#tested with 6.06 and 6.22

action() {
    local src_dir="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && /bin/pwd )"
    local origin="$( pwd )"

    export PYTHONPATH=$PWD:$PYTHONPATH;

    cd "$src_dir"
    #Chapter 3 plots
    (
        # TOA linearization
        python3 Chapter3/MCP_vs_MCP_resolution/plot.py

    ) 
    #Chapter 4 plots
    (
        for CHANNEL in 84138 84240 32226 32228 69138 69240 79226 79228 76138 76240 83226 83228
        do
            # TOA linearization
            python3 Chapter4/toa_calibration/plot.py --channel $CHANNEL --type rise;
            python3 Chapter4/toa_calibration/plot.py --channel $CHANNEL --type fall;

            # hit energy TW
            python3 Chapter4/hit_energy_tw_calibration/plot.py --channel $CHANNEL --type rise;
            python3 Chapter4/hit_energy_tw_calibration/plot.py --channel $CHANNEL --type fall;

            # layer energy TW
            python3 Chapter4/module_energy_tw_calibration/plot.py --channel $CHANNEL --type rise;
            python3 Chapter4/module_energy_tw_calibration/plot.py --channel $CHANNEL --type fall;
        done

        # event video display of a 250 GeV positrons
        python3 Chapter4/event_video/visualise_Eshower_video.py --infile run980_event3920.h5 --channelMap channelmap.pickle;

    ) 
    
    #Chapter 5 plots
    (
        python3 Chapter5/channel_vs_channel/plot.py;
        python3 Chapter5/channel_evaluation/plot.py --channel 69240;
        python3 Chapter5/channel_evaluation/plot_all.py;
        python3 Chapter5/channel_vs_channel_differential/plot.py --channel 69138;
        python3 Chapter5/channel_vs_MCP_constant_terms/plot.py
    )   
    #Chapter 6 plots
    (
        python3 Chapter6/differential_resolution/plot.py --pdgID 11 --quantity nhits;
        python3 Chapter6/differential_resolution/plot.py --pdgID 211 --quantity nhits;
        python3 Chapter6/differential_resolution/plot.py --pdgID 11 --quantity esum;
        python3 Chapter6/differential_resolution/plot.py --pdgID 211 --quantity esum;
        python3 Chapter6/avg_time_event/plot.py --energy 20;
        python3 Chapter6/avg_time_event/plot.py --energy 30;
        python3 Chapter6/avg_time_event/plot.py --energy 50;
        python3 Chapter6/avg_time_event/plot.py --energy 80;
        python3 Chapter6/avg_time_event/plot.py --energy 100;
        python3 Chapter6/avg_time_event/plot.py --energy 120;
        python3 Chapter6/avg_time_event/plot.py --energy 150;
        python3 Chapter6/avg_time_event/plot.py --energy 200;
        python3 Chapter6/avg_time_event/plot.py --energy 250;
        python3 Chapter6/avg_time_event/plot.py --energy 300;
        python3 Chapter6/shower_timing_bias_resolution/plot_resolution.py;
        python3 Chapter6/shower_timing_bias_resolution/plot_resolution_vs_nhits.py;
        python3 Chapter6/shower_timing_bias_resolution/plot_bias.py;
    )
    cd "$origin"
}
action "$@"  

==> scripts/clean_repo.sh <==
#!/usr/bin/env bash

action() {
    local base="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && /bin/pwd )"
    local origin="$( /bin/pwd )"

    local cache_only="$1"

    local project_dir="$( dirname "$base" )"
    cd "$project_dir"

    rm -rf \
        *.aux \
        *.bbl \
        *.bcf \
        *.blg \
        *.fdb_latexmk \
        *.fls \
        *.gz \
        *.log \
        *.out \
        *.toc

    if [ "$cache_only" != "1" ]; then
        rm -rf \
            *.dvi \
            *.eps \
            *.ilg \
            *.lof \
            *.lot \
            *.mp \
            *.pyg \
            *.t1 \
            *.1 \
            _minted-thesis
    else
        echo "clean only cache files, skip other files"
    fi

    cd "$origin"
}
action "$@"

